Narcissus: Deriving Correct-By-Construction Decoders and Encoders from Binary Formats

It is a neat result from functional programming that libraries of parser combinators can support rapid construction of decoders for quite a range of formats. With a little more work, the same combinator program can denote both a decoder and an encoder. Unfortunately, the real world is full of gnarly formats, as with the packet formats that make up the standard Internet protocol stack. Most past parser-combinator approaches cannot handle these formats, and the few exceptions require redundancy -- one part of the natural grammar needs to be hand-translated into hints in multiple parts of a parser program. We show how to recover very natural and nonredundant format specifications, covering all popular network packet formats and generating both decoders and encoders automatically. The catch is that we use the Coq proof assistant to derive both kinds of artifacts using tactics, automatically, in a way that guarantees that they form inverses of each other. We used our approach to reimplement packet processing for a full Internet protocol stack, inserting our replacement into the OCaml-based MirageOS unikernel, resulting in minimal performance degradation.

==> etc/coq-scripts/compatibility/generate-compat-files.sh <==
#!/bin/bash

function append() {
    SOURCE="$1"
    VERSIONS="$2"
    for v in $VERSIONS; do
	echo >> "Coq__${v}__Compat.v"
	cat "$SOURCE" >> "Coq__${v}__Compat.v"
    done
}

function append_text() {
    TEXT="$1"
    VERSIONS="$2"
    for v in $VERSIONS; do
	echo "$TEXT" >> "Coq__${v}__Compat.v"
    done
}

ALL_VERSIONS="8_4 8_5beta1 8_5beta2 8_5beta3 8_5rc1 8_5 8_5pl1 8_6beta1 8_6 8_7 8_8 trunk master"
VECTOR_LIST_VERSIONS="8_4 8_5beta1 8_5beta2 8_5beta3 8_5rc1 8_5 8_5pl1 8_6beta1 8_6 8_7 8_8 trunk master"
NPEANO_VERSIONS="8_5beta1 8_5beta2 8_5beta3 8_5rc1 8_5 8_5pl1"
FMAPFACTS_VERSIONS="8_5beta1 8_5beta2 8_5beta3 8_5rc1 8_5 8_5pl1"
COQ_MODULE_VERSIONS="8_5beta1 8_5beta2 8_5beta3 8_5rc1 8_5 8_5pl1"
FAST_SET_AS_SET_VERSIONS="8_5beta1 8_5beta2 8_5beta3 8_5rc1 8_5 8_5pl1 8_6beta1 8_6 8_7 8_8 trunk master"
RELATION_ARGUMENTS_VERSIONS="8_5beta1 8_5beta2 8_5beta3 8_5rc1 8_5"
RAPPLY_SHELVE_VERSIONS="8_5beta1 8_5beta2 8_5beta3"
MISC_BETA1_VERSIONS="8_5beta1 8_5beta2"
INT_VERSIONS="8_5beta2"
FUNIND_VERSIONS="8_7 8_8 trunk master"

for v in $ALL_VERSIONS; do
    cp -f "Coq__${v}__Compat.v.in" "Coq__${v}__Compat.v"
done
append "fragments/FastSetAsSet.v" "$FAST_SET_AS_SET_VERSIONS"
append "fragments/RelationArguments.v" "$RELATION_ARGUMENTS_VERSIONS"
append "fragments/RapplyShelve.v" "$RAPPLY_SHELVE_VERSIONS"
append "fragments/MiscBeta1.v" "$MISC_BETA1_VERSIONS"
append "fragments/VectorListNotations.v" "$VECTOR_LIST_VERSIONS"
append "fragments/NPeanoRequires.v" "$NPEANO_VERSIONS"
append "fragments/FMapFactsRequires.v" "$FMAPFACTS_VERSIONS"
append "fragments/IntRequires.v" "$INT_VERSIONS"
append_text "Module Export Coq." "$COQ_MODULE_VERSIONS"
append "fragments/NPeanoFixes.v" "$NPEANO_VERSIONS"
append "fragments/FMapFactsFixes.v" "$FMAPFACTS_VERSIONS"
append "fragments/IntFixes.v" "$INT_VERSIONS"
append_text "End Coq." "$COQ_MODULE_VERSIONS"
append_text "Require Export Coq.funind.FunInd." "$FUNIND_VERSIONS"


==> etc/coq-scripts/compatibility/test-exists-ml-function.sh <==
#!/bin/bash

set -x

FILE="conftest.ml"
MAKEFILE=""

function cleanup () {
    PREFILE="${FILE%.ml}"
    rm -f "$PREFILE.cmi" "$PREFILE.cmo" "$PREFILE.cmx" "$PREFILE.cmxs" "$PREFILE.ml.d" "$PREFILE.o" "$FILE" "$MAKEFILE" "$MAKEFILE.conf"
}

trap cleanup EXIT

cat > "$FILE" <<EOF
let test = $FUNCTION
EOF

cat "$FILE"

MAKEFILE="$(mktemp)"
(("${COQBIN}coq_makefile" "$FILE" -R . Top -o "$MAKEFILE" || "${COQBIN}coq_makefile" "$FILE" -R . Top > "$MAKEFILE")
     && make -f "$MAKEFILE" || exit 1)

exit 0


==> etc/coq-scripts/depgraphs/library/make-makefile.sh <==
#!/usr/bin/env bash

if [ -z "$1" ] || [ "$1" == "-h" ] || [ "$1" == "--help" ]
then
    cat <<EOF
Make a Makefile Coq library dependency graphs

USAGE: $0 MAKEFILE_NAME [DepsToDot Options]

This script creates a file (MAKEFILE_NAME) to make library wide
dependency graphs.  The makefile depends on having the "dot" program,
as well as Haskell and the GraphViz package installed.  The contents
of the HASKELL environment variable, if it is non-empty, is used to
run haskell.  The contents of the DOT environment variable, if set, is
used to run the "dot" program.

EOF
    exit 1
fi

OUTPUT_FILE="$(readlink -f "$1")"
OUTPUT_DIR="$( cd "$( dirname "$OUTPUT_FILE" )" && pwd )"

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../../pushd-root.sh"

shift

MAKEFILE="$(readlink -f "$MAKEFILE")"

cd "$OUTPUT_DIR"

MAKEFILE="$(relpath "$MAKEFILE")"

DEPSTODOT="$(relpath "$DIR/DepsToDot.hs")"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

if [ -z "$DOT" ]
then
    DOT=dot
fi

if [ -z "$HASKELL" ]
then
    HASKELL=runhaskell
fi

type runhaskell 2>&1 >/dev/null
if [ $? -ne 0 ]
then
    echo "WARNING: runhaskell not found; you'll probably need to install Haskell"
fi

type dot 2>&1 >/dev/null
if [ $? -ne 0 ]
then
    echo "WARNING: dot not found; you'll probably need to install GraphViz"
fi

cat > "$OUTPUT_FILE" <<EOF
all: library.deps library.svg library.dot

-include $MAKEFILE

V = 0

Q_0 := @
Q_1 :=
Q = \$(Q_\$(V))

VECHO_0 := @echo
VECHO_1 := @true
VECHO = \$(VECHO_\$(V))

DOT := $DOT
HASKELL := $HASKELL

.PHONY: all

all: library.deps library.svg library.dot

library.deps: \$(VFILES)
	\$(VECHO) "COQDEP > \$@"
	\$(Q) \$(COQDEP) \$(COQLIBS) \$(VFILES) | sed s'#\\\\#/#g' > "\$@"

%.dot: %.deps
	\$(VECHO) "DEPSTODOT \$< -o \$@"
	\$(Q) \$(HASKELL) "$DEPSTODOT" $@ -i "\$<" -o "\$@"

%.svg: %.dot
	\$(VECHO) "DOT \$< -o \$@"
	\$(Q) \$(DOT) -Tsvg "\$<" -o "\$@"

EOF


==> etc/coq-scripts/formatting/strip-trailing-whitespace.sh <==
#!/usr/bin/env bash

# This is a helper script for make-pretty-timed-diff.sh.

# This script is used to combine the outputs of make-each-time-file.sh
# into a single prettified table of compilation performance.

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

V=""
if [ "$1" == "-v" ]; then V=1; fi
if [ "$1" == "--verbose" ]; then V=1; fi

# from http://stackoverflow.com/questions/18973057/list-all-text-non-binary-files-in-repo, list non-binary files
for i in $(git grep --cached -I -l -e '')
do
    if [ ! -z "$V" ]; then echo "$i"; fi
    if [ ! -z "$(grep ' $' "$i")" ]
    then
	sed -i s'/\s\+$//g' "$i"
    fi
    # command subsitution strips trailing newlines
    if [ "$(echo "$(cat "$i")" | wc -l)" -ne "$(cat "$i" | wc -l)" ]
    then
	echo "$(cat "$i")" > "$i"
    fi
done
	
	


==> etc/coq-scripts/pushd-root.sh <==
#!/usr/bin/env bash

# This is a helper script for make-pretty-timed.sh and
# make-pretty-timed-diff.sh.

# in case we're run from out of git repo
PUSHD_ROOT_DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$PUSHD_ROOT_DIR" 1>/dev/null

# now change to the git root; use `cd` so we only need one `popd`
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR"

# We assume that we're a git submodule, so we need to do this once more
cd ..
# now change to the git root; use `cd` so we only need one `popd`
ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR"

# Now find a makefile.  We assume that the top-level makefile is last
# in git ls-files; we want to pick up everything, whether it is cached
# or just laying around
MAKEFILE="$(git ls-files --cached --others *GNUmakefile *makefile *Makefile | tail -1)"
if [ ! -z "$MAKEFILE" ]; then
    cd "$(dirname "$MAKEFILE")"
else
    echo "WARNING: No GNUmakefile,makefile,Makefile, found in git ls-files"
fi

MAKEFILE="$((git ls-files --cached --others *Makefile; git ls-files --cached --others *makefile; git ls-files --cached --others *GNUmakefile) | tail -1)"


function relpath() {
    SRC="$(readlink -f "$(pwd)")/"
    TGT="$(readlink -f "$1")"
    RET=""
    while [ ! -z "$SRC$TGT" ]; do
	# strip the first component off both paths
	NEXT_SRC="${SRC#*/}"
	NEXT_TGT="${TGT#*/}"
	CUR_SRC="${SRC%$NEXT_SRC}"
	CUR_TGT="${TGT%$NEXT_TGT}"
	# if they match, and there's something there, then keep going
	if [ "$CUR_SRC" == "$CUR_TGT" ] && [ ! -z "$CUR_SRC" ]; then
	    SRC="$NEXT_SRC"
	    TGT="$NEXT_TGT"
	else
	    # if they don't match, then the entirety of the target goes into the return (only relevant the first time)
	    RET="$TGT"
	    TGT=""
	    # and then if we've actually stripped something off of SRC, we add a ../ to the beginning of ret
	    if [ ! -z "$CUR_SRC" ]; then
		RET="../$RET"
		SRC="$NEXT_SRC"
	    fi
	fi
    done
    echo "$RET"
}


==> etc/coq-scripts/strictify-coqdep.py <==
#!/usr/bin/env python2
import sys, subprocess
import re

if __name__ == '__main__':
    p = subprocess.Popen(sys.argv[1:], stderr=subprocess.PIPE)
    (stdout, stderr) = p.communicate()
    reg = re.compile(r'''Warning(: in file .*?,\s*required library .*? matches several files in path)''')
    if reg.search(stderr):
        sys.stderr.write(reg.sub(r'Error\1', stderr))
        sys.exit(1)
    sys.stderr.write(stderr)
    sys.exit(p.returncode)


==> etc/coq-scripts/timing/TimeFileMaker.py <==
#!/usr/bin/env python
from __future__ import with_statement
import os, sys, re

# This script parses the output of `make TIMED=1` into a dictionary
# mapping names of compiled files to the number of minutes and seconds
# that they took to compile.

STRIP_REG = re.compile('^(coq/|contrib/|)(?:theories/|src/)?')
STRIP_REP = r'\1'
INFINITY  = '\xe2\x88\x9e'

def reformat_time_string(time):
    seconds, milliseconds = time.split('.')
    seconds = int(seconds)
    minutes, seconds = int(seconds / 60), seconds % 60
    return '%dm%02d.%ss' % (minutes, seconds, milliseconds)

def get_times(file_name):
    '''
    Reads the contents of file_name, which should be the output of
    'make TIMED=1', and parses it to construct a dict mapping file
    names to compile durations, as strings.  Removes common prefixes
    using STRIP_REG and STRIP_REP.
    '''
    if file_name == '-':
        lines = sys.stdin.read()
    else:
        with open(file_name, 'r') as f:
            lines = f.read()
    reg = re.compile(r'^([^\s]+) \([^\)]*?user: ([0-9\.]+)[^\)]*?\)\s*$', re.MULTILINE)
    times = reg.findall(lines)
    if all(time in ('0.00', '0.01') for name, time in times):
        reg = re.compile(r'^([^\s]*) \([^\)]*?real: ([0-9\.]+)[^\)]*?\)\s*$', re.MULTILINE)
        times = reg.findall(lines)
    if all(STRIP_REG.search(name.strip()) for name, time in times):
        times = tuple((STRIP_REG.sub(STRIP_REP, name.strip()), time) for name, time in times)
    return dict((name, reformat_time_string(time)) for name, time in times)

def get_single_file_times(file_name):
    '''
    Reads the contents of file_name, which should be the output of
    'coqc -time', and parses it to construct a dict mapping lines to
    to compile durations, as strings.
    '''
    if file_name == '-':
        lines = sys.stdin.read()
    else:
        with open(file_name, 'r') as f:
            lines = f.read()
    reg = re.compile(r'^Chars ([0-9]+) - ([0-9]+) ([^ ]+) ([0-9\.]+) secs (.*)$', re.MULTILINE)
    times = reg.findall(lines)
    if len(times) == 0: return dict()
    longest = max(max((len(start), len(stop))) for start, stop, name, time, extra in times)
    FORMAT = 'Chars %%0%dd - %%0%dd %%s' % (longest, longest)
    return dict((FORMAT % (int(start), int(stop), name), reformat_time_string(time)) for start, stop, name, time, extra in times)

def fix_sign_for_sorting(num, descending=True):
    return -num if descending else num

def make_sorting_key(times_dict, descending=True):
    def get_key(name):
        minutes, seconds = times_dict[name].replace('s', '').split('m')
        return (fix_sign_for_sorting(int(minutes), descending=descending),
                fix_sign_for_sorting(float(seconds), descending),
                name)
    return get_key

def get_sorted_file_list_from_times_dict(times_dict, descending=True):
    '''
    Takes the output dict of get_times and returns the list of keys,
    sorted by duration.
    '''
    return sorted(times_dict.keys(), key=make_sorting_key(times_dict, descending=descending))

def to_seconds(time):
    '''
    Converts a string time into a number of seconds.
    '''
    minutes, seconds = time.replace('s', '').split('m')
    sign = -1 if time[0] == '-' else 1
    return sign * (abs(int(minutes)) * 60 + float(seconds))

def from_seconds(seconds, signed=False):
    '''
    Converts a number of seconds into a string time.
    '''
    sign = ('-' if seconds < 0 else '+') if signed else ''
    seconds = abs(seconds)
    minutes = int(seconds) / 60
    seconds -= minutes * 60
    full_seconds = int(seconds)
    partial_seconds = int(100 * (seconds - full_seconds))
    return sign + '%dm%02d.%02ds' % (minutes, full_seconds, partial_seconds)

def sum_times(times, signed=False):
    '''
    Takes the values of an output from get_times, parses the time
    strings, and returns their sum, in the same string format.
    '''
    return from_seconds(sum(map(to_seconds, times)), signed=signed)

def format_percentage(num, signed=True):
    sign = ('-' if num < 0 else '+') if signed else ''
    num = abs(num)
    whole_part = int(num * 100)
    frac_part = int(100 * (num * 100 - whole_part))
    return sign + '%d.%02d%%' % (whole_part, frac_part)

def make_diff_table_string(left_times_dict, right_times_dict,
                           descending=True,
                           left_tag="After", tag="File Name", right_tag="Before", with_percent=True,
                           change_tag="Change", percent_change_tag="% Change"):
    # We first get the names of all of the compiled files: all files
    # that were compiled either before or after.
    all_names_dict = dict()
    all_names_dict.update(right_times_dict)
    all_names_dict.update(left_times_dict) # do the left (after) last, so that we give precedence to those ones
    if len(all_names_dict.keys()) == 0: return 'No timing data'
    prediff_times = tuple((name, to_seconds(left_times_dict.get(name,'0m0.0s')), to_seconds(right_times_dict.get(name,'0m0.0s')))
                          for name in all_names_dict.keys())
    diff_times_dict = dict((name, from_seconds(lseconds - rseconds, signed=True))
                           for name, lseconds, rseconds in prediff_times)
    percent_diff_times_dict = dict((name, ((format_percentage((lseconds - rseconds) / rseconds))
                                           if rseconds != 0 else (INFINITY if lseconds > 0 else 'N/A')))
                                   for name, lseconds, rseconds in prediff_times)
    # update to sort by approximate difference, first
    get_key = make_sorting_key(all_names_dict, descending=descending)
    all_names_dict = dict((name, (fix_sign_for_sorting(int(abs(to_seconds(diff_times_dict[name]))), descending=descending), get_key(name)))
                          for name in all_names_dict.keys())
    names = sorted(all_names_dict.keys(), key=all_names_dict.get)
    #names = get_sorted_file_list_from_times_dict(all_names_dict, descending=descending)
    # set the widths of each of the columns by the longest thing to go in that column
    left_sum = sum_times(left_times_dict.values())
    right_sum = sum_times(right_times_dict.values())
    left_sum_float = sum(map(to_seconds, left_times_dict.values()))
    right_sum_float = sum(map(to_seconds, right_times_dict.values()))
    diff_sum = from_seconds(left_sum_float - right_sum_float, signed=True)
    percent_diff_sum = (format_percentage((left_sum_float - right_sum_float) / right_sum_float)
                        if right_sum_float > 0 else 'N/A')
    left_width = max(max(map(len, ['N/A'] + list(left_times_dict.values()))), len(left_sum))
    right_width = max(max(map(len, ['N/A'] + list(right_times_dict.values()))), len(right_sum))
    far_right_width = max(max(map(len, ['N/A', change_tag] + list(diff_times_dict.values()))), len(diff_sum))
    far_far_right_width = max(max(map(len, ['N/A', percent_change_tag] + list(percent_diff_times_dict.values()))), len(percent_diff_sum))
    middle_width = max(map(len, names + [tag, "Total"]))
    format_string = ("%%(left)-%ds | %%(middle)-%ds | %%(right)-%ds || %%(far_right)-%ds"
                     % (left_width, middle_width, right_width, far_right_width))
    if with_percent:
        format_string += " | %%(far_far_right)-%ds" % far_far_right_width
    header = format_string % {'left': left_tag, 'middle': tag, 'right': right_tag, 'far_right': change_tag, 'far_far_right': percent_change_tag}
    total = format_string % {'left': left_sum, 'middle': "Total", 'right': right_sum, 'far_right': diff_sum, 'far_far_right': percent_diff_sum}
    # separator to go between headers and body
    sep = '-' * len(header)
    # the representation of the default value (0), to get replaced by N/A
    left_rep, right_rep, far_right_rep, far_far_right_rep = ("%%-%ds | " % left_width) % 0, (" | %%-%ds || " % right_width) % 0, ("|| %%-%ds" % far_right_width) % 0, ("| %%-%ds" % far_far_right_width) % 0
    return '\n'.join([header, sep, total, sep] +
                     [format_string % {'left': left_times_dict.get(name, 0),
                                       'middle': name,
                                       'right': right_times_dict.get(name, 0),
                                       'far_right': diff_times_dict.get(name, 0),
                                       'far_far_right': percent_diff_times_dict.get(name, 0)}
                      for name in names]).replace(left_rep, 'N/A'.center(len(left_rep) - 3) + ' | ').replace(right_rep, ' | ' + 'N/A'.center(len(right_rep) - 7) + ' || ').replace(far_right_rep, '|| ' + 'N/A'.center(len(far_right_rep) - 3)).replace(far_far_right_rep, '| ' + 'N/A'.center(len(far_far_right_rep) - 2))

def make_table_string(times_dict,
                      descending=True,
                      tag="Time"):
    if len(times_dict.keys()) == 0: return 'No timing data'
    # We first get the names of all of the compiled files, sorted by
    # duration
    names = get_sorted_file_list_from_times_dict(times_dict, descending=descending)
    # compute the widths of the columns
    times_width = max(max(map(len, times_dict.values())), len(sum_times(times_dict.values())))
    names_width = max(map(len, names + ["File Name", "Total"]))
    format_string = "%%-%ds | %%-%ds" % (times_width, names_width)
    header = format_string % (tag, "File Name")
    total = format_string % (sum_times(times_dict.values()),
                             "Total")
    sep = '-' * len(header)
    return '\n'.join([header, sep, total, sep] +
                     [format_string % (times_dict[name],
                                       name)
                      for name in names])

def print_or_write_table(table, files):
    if len(files) == 0 or '-' in files:
        print(table)
    for file_name in files:
        if file_name != '-':
            with open(file_name, 'w') as f:
                f.write(table)


==> etc/coq-scripts/timing/cat-timing-files.sh <==
#!/usr/bin/env bash

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

if [ -z "$(find . -name "*.timing")" ]
then
    exit 0 # no timing files exist
fi

for i in $(find . -name "*.timing")
do
    echo "$i"
    cat "$i"
    # echo a final new line, because `cat` doesn't
    echo
    # and another for whitespace
    echo
done


==> etc/coq-scripts/timing/insert-lines.sh <==
#!/bin/bash

set -e

LINE=0

while read i
do
    LINE="$(($LINE + 1))"
    echo "Line $LINE: $i"
done


==> etc/coq-scripts/timing/insert-times.sh <==
#!/bin/bash

set -e

while read i
do
    echo "$(date +%s.%N): $i"
done


==> etc/coq-scripts/timing/insert-timings.sh <==
#!/bin/bash

set -e

PREV_TIME=$(date +%s.%N)
PREV=""
DO_PRINT=""

while read i
do
    NEXT="$(date +%s.%N)"
    DIFF="$(echo "$NEXT - $PREV_TIME" | bc)"
    if [ ! -z "$DO_PRINT" ];
    then
	echo "$DIFF: $PREV"
    else
	DO_PRINT="yes"
    fi
    PREV="$i"
    PREV_TIME="$NEXT"
done


==> etc/coq-scripts/timing/make-both-single-timing-files.py <==
#!/usr/bin/env python
import sys
from TimeFileMaker import *

if __name__ == '__main__':
    USAGE = 'Usage: %s AFTER_FILE_NAME BEFORE_FILE_NAME [OUTPUT_FILE_NAME ..]' % sys.argv[0]
    HELP_STRING = r'''Formats timing information from the output of two invocations of `coqc -time` into a sorted table'''
    if len(sys.argv) < 3 or '--help' in sys.argv[1:] or '-h' in sys.argv[1:]:
        print(USAGE)
        if '--help' in sys.argv[1:] or '-h' in sys.argv[1:]:
            print(HELP_STRING)
            if len(sys.argv) == 2: sys.exit(0)
        sys.exit(1)
    else:
        left_dict = get_single_file_times(sys.argv[1])
        right_dict = get_single_file_times(sys.argv[2])
        table = make_diff_table_string(left_dict, right_dict, tag="Code")
        print_or_write_table(table, sys.argv[3:])


==> etc/coq-scripts/timing/make-both-time-files.py <==
#!/usr/bin/env python
import sys
from TimeFileMaker import *

if __name__ == '__main__':
    USAGE = 'Usage: %s AFTER_FILE_NAME BEFORE_FILE_NAME [OUTPUT_FILE_NAME ..]' % sys.argv[0]
    HELP_STRING = r'''Formats timing information from the output of two invocations of `make TIMED=1` into a sorted table.

The input is expected to contain lines in the format:
FILE_NAME (...user: NUMBER_IN_SECONDS...)
'''
    if len(sys.argv) < 3 or '--help' in sys.argv[1:] or '-h' in sys.argv[1:]:
        print(USAGE)
        if '--help' in sys.argv[1:] or '-h' in sys.argv[1:]:
            print(HELP_STRING)
            if len(sys.argv) == 2: sys.exit(0)
        sys.exit(1)
    else:
        left_dict = get_times(sys.argv[1])
        right_dict = get_times(sys.argv[2])
        table = make_diff_table_string(left_dict, right_dict)
        print_or_write_table(table, sys.argv[3:])


==> etc/coq-scripts/timing/make-combine-pretty-timed.sh <==
#!/usr/bin/env bash

# This is a helper script for make-pretty-timed-diff.sh.

# This script is used to combine the outputs of make-each-time-file.sh
# into a single prettified table of compilation performance.

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# Exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source "$DIR"/make-pretty-timed-defaults.sh "$@"

# aggregate the results
python "$(relpath "$DIR"/make-both-time-files.py)" "$NEW_TIME_FILE" "$OLD_TIME_FILE" "$BOTH_TIME_FILE" || exit 1
# print out the results
cat "$BOTH_TIME_FILE"
# echo a final new line, because `cat` doesn't
echo


==> etc/coq-scripts/timing/make-each-time-file-only-diff.sh <==
#!/usr/bin/env bash

if [ -z "$1" -o -z "$2" -o -z "$3" ]
then
    # print help

    cat <<EOF

This is a helper script for make-pretty-timed-only-diff.sh.


USAGE: make-each-time-file-only-diff.sh MAKE-COMMAND NEW_FILENAME [OLD_FILENAME]

MAKE-COMMAND: The command which is used to make the library, such as
              `make` or `make -j2`

NEW_FILENAME: The name of the file to store the output of timing the
              compilation of the current state of the library

OLD_FILENAME: The name of the file to store the output of timing the
              compilation of the most recently committed state of the
              library.  If given, `git stash` is used to obtain the
              most recently committed state.  If this script is
              interrupted or finishes, `git stash pop` is used to
              restore the present state.  This means that all relevant
              files must be tracked by git to be handled properly.
EOF
fi

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

MAKECMD="$1"
NEW_FILE="$2"
OLD_FILE="$3"

# make the new version, so we get just the changes
trap "exit 1" SIGHUP SIGINT SIGTERM

$MAKECMD -k

# make the old version

# record the output of git stash, so we know whether or not something
# has changed
CHANGE="$(git stash)"
# if we're interrupted, first run `git stash pop` to clean up
trap "git stash pop && exit 1" SIGHUP SIGINT SIGTERM

# run the given `make` command, passing `TIMED=1` to get timing and
# `-k` to continue even if files fail
$MAKECMD TIMED=1 -k 2>&1 | tee "$OLD_FILE"


# make the current version
if [ ! -z "$(echo "$CHANGE" | grep "No local changes to save")" ]; then
    # there is no diff, so just copy the time file
    cp "$OLD_FILE" "$NEW_FILE"
else
    # there is a diff, so restore the changes
    git stash pop
    # now if we're interrupted, we should only exit immediately, not
    # pop more stashes
    trap "exit 1" SIGHUP SIGINT SIGTERM
    # run the given `make` command, passing `TIMED=1` to get timing
    # and `-k` to continue even if files fail
    $MAKECMD TIMED=1 -k 2>&1 | tee "$NEW_FILE"
fi

popd 1>/dev/null


==> etc/coq-scripts/timing/make-each-time-file-tip-only-diff.sh <==
#!/usr/bin/env bash

if [ -z "$1" -o -z "$2" -o -z "$3" ]
then
    # print help

    cat <<EOF

This is a helper script for make-pretty-timed-diff-tip-only-diff.sh.


USAGE: make-each-time-file-tip-only-diff.sh MAKE-COMMAND NEW_FILENAME OLD_FILENAME

MAKE-COMMAND: The command which is used to make the library, such as
              `make` or `make -j2`

NEW_FILENAME: The name of the file to store the output of timing the
              compilation of the current state of the library

OLD_FILENAME: The name of the file to store the output of timing the
              compilation of the state of PREV_COMMIT. The command
              `git checkout` is used to obtain that state.  If this
              script is interrupted or finishes, `git checkout` is
              used to restore the current HEAD.  If there are staged
              but uncommitted changes, this script will exit
              immediately.  PREV_COMMIT defaults to HEAD^, and is read
              from the environment.

EOF
fi

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

MAKECMD="$1"
NEW_FILE="$2"
OLD_FILE="$3"

if [ -z "$PREV_COMMIT" ]
then
    PREV_COMMIT="HEAD^"
fi

# ensure that we have no changes
if [ ! -z "$(git status | grep '^# Changes to be committed:$')" ]
then
    git status
    echo 'ERROR: You have staged but uncomitted changes.'
    echo '       Either `git stash` them, or `git commit` them, or remove them.'
    exit 1
fi

BRANCH=$(git symbolic-ref -q HEAD || git rev-parse -q --verify HEAD)
BRANCH_DISP="$(git branch | grep '^*' | sed s'/* //')"
if [ "$BRANCH_DISP" = "(no branch)" ] || [[ "$BRANCH_DISP" == "(HEAD detached at "* ]]
then
    BRANCH_DISP="$(git reflog | head -n 1 | grep -o 'moving from .* to .*' | sed s'/moving from .* to \(.*\)/\1/g')"
    BRANCH_MOV="$BRANCH"
else
    BRANCH_MOV="$BRANCH_DISP"
fi
echo "Tip is $BRANCH_DISP ($BRANCH)"
echo 'If this is wrong, break immediately with ^C'

# make the new version so we only get diffs
trap "exit 1" SIGHUP SIGINT SIGTERM
$MAKECMD -k

# make the old version

# if we're interrupted, first run `git checkout $HEAD` to clean up
trap "git checkout '$BRANCH_MOV' && exit 1" SIGHUP SIGINT SIGTERM

git checkout "$PREV_COMMIT" || exit 1

# run the given `make` command, passing `TIMED=1` to get timing and
# `-k` to continue even if files fail
$MAKECMD TIMED=1 -k 2>&1 | tee "$OLD_FILE"


# there is a diff, so restore the changes
git checkout "$BRANCH_MOV" || exit 1
# now if we're interrupted, we should only exit immediately
trap "exit 1" SIGHUP SIGINT SIGTERM
# run the given `make` command, passing `TIMED=1` to get timing and
# `-k` to continue even if files fail
$MAKECMD TIMED=1 -k 2>&1 | tee "$NEW_FILE"

popd 1>/dev/null


==> etc/coq-scripts/timing/make-each-time-file-tip.sh <==
#!/usr/bin/env bash

if [ -z "$1" -o -z "$2" -o -z "$3" ]
then
    # print help

    cat <<EOF

This is a helper script for make-pretty-timed-diff-tip.sh.


USAGE: make-each-time-file-tip.sh MAKE-COMMAND NEW_FILENAME OLD_FILENAME

MAKE-COMMAND: The command which is used to make the library, such as
              `make` or `make -j2`

NEW_FILENAME: The name of the file to store the output of timing the
              compilation of the current state of the library

OLD_FILENAME: The name of the file to store the output of timing the
              compilation of the state of PREV_COMMIT. The command
              `git checkout` is used to obtain that state.  If this
              script is interrupted or finishes, `git checkout` is
              used to restore the current HEAD.  If there are staged
              but uncommitted changes, this script will exit
              immediately.  PREV_COMMIT defaults to HEAD^, and is read
              from the environment.

EOF
fi

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

MAKECMD="$1"
NEW_FILE="$2"
OLD_FILE="$3"

if [ -z "$PREV_COMMIT" ]
then
    PREV_COMMIT="HEAD^"
fi

# ensure that we have no changes
if [ ! -z "$(git status | grep '^# Changes to be committed:$')" ]
then
    git status
    echo 'ERROR: You have staged but uncomitted changes.'
    echo '       Either `git stash` them, or `git commit` them, or remove them.'
    exit 1
fi

BRANCH=$(git symbolic-ref -q HEAD || git rev-parse -q --verify HEAD)
BRANCH_DISP="$(git branch | grep '^*' | sed s'/* //')"
if [ "$BRANCH_DISP" = "(no branch)" ] || [[ "$BRANCH_DISP" == "(HEAD detached at "* ]]
then
    BRANCH_DISP="$(git reflog | head -n 1 | grep -o 'moving from .* to .*' | sed s'/moving from .* to \(.*\)/\1/g')"
    BRANCH_MOV="$BRANCH"
else
    BRANCH_MOV="$BRANCH_DISP"
fi
echo "Tip is $BRANCH_DISP ($BRANCH)"
echo 'If this is wrong, break immediately with ^C'


# make the old version

# if we're interrupted, first run `git checkout $HEAD` to clean up
trap "git checkout '$BRANCH_MOV' && exit 1" SIGHUP SIGINT SIGTERM

git checkout "$PREV_COMMIT" || exit 1

# we must `make clean` so we have a fresh slate, and time _all_ the
# files
make clean
# run the given `make` command, passing `TIMED=1` to get timing and
# `-k` to continue even if files fail
$MAKECMD TIMED=1 -k 2>&1 | tee "$OLD_FILE"


# there is a diff, so restore the changes
git checkout "$BRANCH_MOV" || exit 1
# now if we're interrupted, we should only exit immediately
trap "exit 1" SIGHUP SIGINT SIGTERM
# we must `make clean` so we have a fresh slate, and time _all_ the
# files
make clean
# run the given `make` command, passing `TIMED=1` to get timing and
# `-k` to continue even if files fail
$MAKECMD TIMED=1 -k 2>&1 | tee "$NEW_FILE"

popd 1>/dev/null


==> etc/coq-scripts/timing/make-each-time-file.sh <==
#!/usr/bin/env bash

if [ x"$1" = x ]
then
    # print help

    cat <<EOF

This is a helper script for make-pretty-timed.sh and
make-pretty-timed-diff.sh.


USAGE: make-each-time-file.sh MAKE-COMMAND NEW_FILENAME [OLD_FILENAME]

MAKE-COMMAND: The command which is used to make the library, such as
              `make` or `make -j2`

NEW_FILENAME: The name of the file to store the output of timing the
              compilation of the current state of the library

OLD_FILENAME: The name of the file to store the output of timing the
              compilation of the most recently committed state of the
              library.  If given, `git stash` is used to obtain the
              most recently committed state.  If this script is
              interrupted or finishes, `git stash pop` is used to
              restore the present state.  This means that all relevant
              files must be tracked by git to be handled properly.
EOF
fi

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

MAKECMD="$1"
NEW_FILE="$2"
OLD_FILE="$3"

if [ ! -z "$OLD_FILE" ]; then
    # make the old version

    # record the output of git stash, so we know whether or not
    # something has changed
    CHANGE="$(git stash)"
    # if we're interrupted, first run `git stash pop` to clean up
    trap "git stash pop && exit 1" SIGHUP SIGINT SIGTERM

    # we must `make clean` so we have a fresh slate, and time _all_
    # the files
    make clean
    # run the given `make` command, passing `TIMED=1` to get timing
    # and `-k` to continue even if files fail
    $MAKECMD TIMED=1 -k 2>&1 | tee "$OLD_FILE"


    # make the current version
    if [ ! -z "$(echo "$CHANGE" | grep "No local changes to save")" ]; then
        # there is no diff, so just copy the time file
	cp "$OLD_FILE" "$NEW_FILE"
    else
	# there is a diff, so restore the changes
	git stash pop
	# now if we're interrupted, we should only exit immediately,
	# not pop more stashes
	trap "exit 1" SIGHUP SIGINT SIGTERM
        # we must `make clean` so we have a fresh slate, and time
        # _all_ the files
	make clean
        # run the given `make` command, passing `TIMED=1` to get
        # timing and `-k` to continue even if files fail
	$MAKECMD TIMED=1 -k 2>&1 | tee "$NEW_FILE"
    fi
else
    # if we're only making one state of the library, we still must
    # `make clean` so we have a fresh slate, and time _all_ the files
    make clean
    # run the given `make` command, passing `TIMED=1` to get timing
    # and `-k` to continue even if files fail
    $MAKECMD TIMED=1 -k 2>&1 | tee "$NEW_FILE"
fi

popd 1>/dev/null


==> etc/coq-scripts/timing/make-one-time-file.py <==
#!/usr/bin/env python
import sys
from TimeFileMaker import *

if __name__ == '__main__':
    USAGE = 'Usage: %s FILE_NAME [OUTPUT_FILE_NAME ..]' % sys.argv[0]
    HELP_STRING = r'''Formats timing information from the output of `make TIMED=1` into a sorted table.

The input is expected to contain lines in the format:
FILE_NAME (...user: NUMBER_IN_SECONDS...)
'''
    if len(sys.argv) < 2 or '--help' in sys.argv[1:] or '-h' in sys.argv[1:]:
        print(USAGE)
        if '--help' in sys.argv[1:] or '-h' in sys.argv[1:]:
            print(HELP_STRING)
            if len(sys.argv) == 2: sys.exit(0)
        sys.exit(1)
    else:
        times_dict = get_times(sys.argv[1])
        table = make_table_string(times_dict)
        print_or_write_table(table, sys.argv[2:])


==> etc/coq-scripts/timing/make-pretty-timed-defaults.sh <==
#!/bin/sh

# This is a helper script for make-pretty-timed.sh and
# make-pretty-timed-diff.sh.

# This file sets the default file names of the make-pretty-timed*.sh
# scripts, as well as setting up the MAKE variable.

export NEW_TIME_FILE=time-of-build-after.log
export OLD_TIME_FILE=time-of-build-before.log
export BOTH_TIME_FILE=time-of-build-both.log
export NEW_PRETTY_TIME_FILE=time-of-build-after-pretty.log
export SINGLE_TIME_FILE=time-of-build.log
export SINGLE_PRETTY_TIME_FILE=time-of-build-pretty.log
export TIME_SHELF_NAME=time-of-build-shelf

# this is fragile, I think; try to find a way to make this more
# robust.
EXTRA_ARGS=""
if [ ! -z "$(make --help 2>&1 | grep -- --output-sync)" ]; then
    EXTRA_ARGS="--output-sync $EXTRA_ARGS"
fi
export MAKECMD="make $EXTRA_ARGS $@"


==> etc/coq-scripts/timing/make-pretty-timed-diff-tip.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current tip of the
# library and the previous commit, and compare them.
#
# USAGE: etc/coq-scripts/timing/make-pretty-timed-diff-tip.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($BOTH_TIME_FILE in
# etc/coq-scripts/timing/make-pretty-timed-defaults.sh) with the
# duration of compilation of each file that is compiled by `make`, as
# well as the total duration, of both the state of the most recent
# commit of the library and the commit hash stored in PREV_COMMIT.
# Any arguments passed to this script are passed along to `make`.
# Argument quoting is NOT preserved.  This script supports multiple
# threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script uses `git checkout` to change states; this script will
# exit if you have staged but uncomitted changes.  The preferred way
# to run this script is:
#
# $ ./etc/coq-scripts/timing/make-pretty-timed-diff-tip.sh
# $ git commit --amend -em "$(git log -1 --pretty=%B; echo; cat ./time-of-build-both.log)"
#
# This will bring up an editor, where you should edit your commit
# message above the time profile, leaving at least one blank line
# before the table.  You may pass, e.g., -j2 to this script to have it
# use more threads.  You should not exceed the number of cores on your
# machine, or else the timing will not be accurate.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source "$DIR"/make-pretty-timed-defaults.sh "$@"

# run make clean and make, on both the old state and the new state
bash "$DIR"/make-each-time-file-tip.sh "$MAKECMD" "$NEW_TIME_FILE" "$OLD_TIME_FILE" || exit 1
# aggregate the results
bash "$DIR"/make-combine-pretty-timed.sh "$@"


==> etc/coq-scripts/timing/make-pretty-timed-diff.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current state of the
# library and the previous state, and compare them.
#
# USAGE: etc/coq-scripts/timing/make-pretty-timed-diff.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($BOTH_TIME_FILE in
# etc/coq-scripts/timing/make-pretty-timed-defaults.sh) with the
# duration of compilation of each file that is compiled by `make`, as
# well as the total duration, of both the current state of the library
# and the most recent commit.  Any arguments passed to this script are
# passed along to `make`.  Argument quoting is NOT preserved.  This
# script supports multiple threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script uses `git stash` to save the current state of the
# repository.  This script is most useful after you have run `git add`
# on all of the files, and are preparing to make a commit, but have
# not yet committed (you have staged your changes, but not commited
# them).  The preferred way to run this script is:
#
# $ git status
# $ git add <all files mentioned above which you care to have in the repo>
# $ ./etc/coq-scripts/timing/make-pretty-timed-diff.sh
# $ git commit -at ./time-of-build-both.log
#
# This will bring up an editor, where you should add your commit
# message above the time profile, leaving at least one blank line
# before the table.  You may pass, e.g., -j2 to this script to have it
# use more threads.  You should not exceed the number of cores on your
# machine, or else the timing will not be accurate.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source "$DIR"/make-pretty-timed-defaults.sh "$@"

# run make clean and make, on both the old state and the new state
bash "$DIR"/make-each-time-file.sh "$MAKECMD" "$NEW_TIME_FILE" "$OLD_TIME_FILE" || exit 1
# aggregate the results
bash "$DIR"/make-combine-pretty-timed.sh "$@"


==> etc/coq-scripts/timing/make-pretty-timed-only-diff-tip.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current tip of the library
# and the previous commit, and compare them, only on the files that
# changed.
#
# USAGE: etc/coq-scripts/timing/make-pretty-timed-only-diff-tip.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($BOTH_TIME_FILE in
# etc/coq-scripts/timing/make-pretty-timed-defaults.sh) with the
# duration of compilation of each file that is compiled by `make`, as
# well as the total duration, of both the state of the most recent
# commit of the library and the commit hash stored in PREV_COMMIT.
# Any arguments passed to this script are passed along to `make`.
# Argument quoting is NOT preserved.  This script supports multiple
# threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script uses `git checkout` to change states; this script will
# exit if you have staged but uncomitted changes.  The preferred way
# to run this script is:
#
# $ ./etc/coq-scripts/timing/make-pretty-timed-only-diff-tip.sh
# $ git commit --amend -em "$(git log -1 --pretty=%B; echo; cat ./time-of-build-both.log)"
#
# This will bring up an editor, where you should edit your commit
# message above the time profile, leaving at least one blank line
# before the table.  You may pass, e.g., -j2 to this script to have it
# use more threads.  You should not exceed the number of cores on your
# machine, or else the timing will not be accurate.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source "$DIR"/make-pretty-timed-defaults.sh "$@"

# run make clean and make, on both the old state and the new state
bash "$DIR"/make-each-time-file-tip-only-diff.sh "$MAKECMD" "$NEW_TIME_FILE" "$OLD_TIME_FILE" || exit 1
# aggregate the results
bash "$DIR"/make-combine-pretty-timed.sh "$@"


==> etc/coq-scripts/timing/make-pretty-timed-only-diff.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current state of the
# library and the previous state, and compare them, only on the files
# that changed.
#
# USAGE: etc/coq-scripts/timing/make-pretty-timed-only-diff.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($BOTH_TIME_FILE in
# etc/coq-scripts/timing/make-pretty-timed-defaults.sh) with the
# duration of compilation of each file that is compiled by `make`, as
# well as the total duration, of both the current state of the library
# and the most recent commit.  Any arguments passed to this script are
# passed along to `make`.  Argument quoting is NOT preserved.  This
# script supports multiple threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script uses `git stash` to save the current state of the
# repository.  This script is most useful after you have run `git add`
# on all of the files, and are preparing to make a commit, but have
# not yet committed (you have staged your changes, but not commited
# them).  The preferred way to run this script is:
#
# $ git status
# $ git add <all files mentioned above which you care to have in the repo>
# $ ./etc/coq-scripts/timing/make-pretty-timed-only-diff.sh
# $ git commit -at ./time-of-build-both.log
#
# This will bring up an editor, where you should add your commit
# message above the time profile, leaving at least one blank line
# before the table.  You may pass, e.g., -j2 to this script to have it
# use more threads.  You should not exceed the number of cores on your
# machine, or else the timing will not be accurate.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source "$DIR"/make-pretty-timed-defaults.sh "$@"

# run make clean and make, on both the old state and the new state
bash "$DIR"/make-each-time-file-only-diff.sh "$MAKECMD" "$NEW_TIME_FILE" "$OLD_TIME_FILE" || exit 1
# aggregate the results
bash "$DIR"/make-combine-pretty-timed.sh "$@"


==> etc/coq-scripts/timing/make-pretty-timed-or-error.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current state of the
# library
#
# USAGE: etc/timing/make-pretty-timed.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($SINGLE_PRETTY_TIME_FILE in
# etc/timing/make-pretty-timed-defaults.sh) with the duration of
# compilation of each file that is compiled by `make`, as well as the
# total duration.  Any arguments passed to this script are passed
# along to `make`.  Argument quoting is NOT preserved. This script
# supports multiple threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: `Unline make-pretty-timed.sh`, this script will fail
# if any files fail to compile.
#
# This script is most useful after you have already committed your
# changes, or when you do not care about comparing the current state
# with a previous state.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source "$DIR"/make-pretty-timed-defaults.sh "$@"

# run make clean and make
bash "$DIR"/make-each-time-file.sh "$MAKECMD" "$SINGLE_TIME_FILE" || exit 1
# aggregate the results
python "$(relpath "$DIR"/make-one-time-file.py)" "$SINGLE_TIME_FILE" "$SINGLE_PRETTY_TIME_FILE" || exit 1
# print out the results
cat "$SINGLE_PRETTY_TIME_FILE"
# echo a final new line, because `cat` doesn't
echo
# build again, so that we can error if building fails
$MAKECMD TIMED=1 || exit $?


==> etc/coq-scripts/timing/make-pretty-timed.sh <==
#!/usr/bin/env bash

######################################################################
# Record the compilation performance of the current state of the
# library
#
# USAGE: etc/timing/make-pretty-timed.sh -j<NUMBER OF THREADS TO USE>
#
# This script creates a file ($SINGLE_PRETTY_TIME_FILE in
# etc/timing/make-pretty-timed-defaults.sh) with the duration of
# compilation of each file that is compiled by `make`, as well as the
# total duration.  Any arguments passed to this script are passed
# along to `make`.  Argument quoting is NOT preserved. This script
# supports multiple threads (the `-j<n>` arguments to `make`).
#
# IMPORTANT NOTE: The performance will be successfully computed even
# if some files in the library fail to compile, so do not use the
# success of this script as an indicator that the library compiles.
#
# This script is most useful after you have already committed your
# changes, or when you do not care about comparing the current state
# with a previous state.
######################################################################

# in case we're run from out of git repo
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
source "$DIR/../pushd-root.sh"

# exit immediately if killed
trap "exit 1" SIGHUP SIGINT SIGTERM

# get the names of the files we use
source "$DIR"/make-pretty-timed-defaults.sh "$@"

# run make clean and make
bash "$DIR"/make-each-time-file.sh "$MAKECMD" "$SINGLE_TIME_FILE" || exit 1
# aggregate the results
python "$(relpath "$DIR"/make-one-time-file.py)" "$SINGLE_TIME_FILE" "$SINGLE_PRETTY_TIME_FILE" || exit 1
# print out the results
cat "$SINGLE_PRETTY_TIME_FILE"
# echo a final new line, because `cat` doesn't
echo


==> etc/coqdoc-latex.sh <==
#!/bin/bash

ARGS=(-latex)
for i in "$@"
do
    if [ "x$i" != "x-pdf" -a "x$i" != "x--pdf" ]
    then
	ARGS[${#ARGS[@]}]="$i"
    fi
done

$COQDOC "${ARGS[@]}"


==> etc/freshen-bedrock-files.sh <==
#!/usr/bin/env bash

MYDIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
pushd "$MYDIR" 1>/dev/null

ROOT_DIR="$(git rev-parse --show-toplevel)"
cd "$ROOT_DIR"

FILES="$(git grep --name-only "Bedrock\.")"

COQLIB="$(${COQBIN}coqc -config | grep 'COQLIB=' | sed s'/^COQLIB=//g')"

MYCOQPATH="$COQPATH${COQPATH:+:}$COQLIB"

echo "My COQPATH is $MYCOQPATH"

for VFILE in $FILES; do
  if [ ! -e "$VFILE" ]; then
    echo "Could not find $VFILE"
    continue
  elif [ ! -e "${VFILE}o" ]; then
    echo "Already going to rebuild ${VFILE}o"
    continue
  fi

  VOFILES="$(grep -o "Bedrock\.[^ ]*" "$VFILE" | sed s'/\.$//g' | sed s'|\.|/|g' | sed s'/$/.vo/g' | sort | uniq)"
  for VOFILE in $VOFILES; do
    if [ ! -e "${VFILE}o" ]; then # we already got rid of it
      break
    fi
    FOUND=""
  ( IFS=:
    for DIR in $MYCOQPATH; do
      if [ -e "$DIR/$VOFILE" ]; then
        FOUND=1
        if [ "$DIR/$VOFILE" -nt "${VFILE}o" ]; then
          echo "Now going to rebuild ${VFILE}o; $DIR/$VOFILE is newer"
          rm -f "${VFILE}o"
        else
          echo "Not necessarily rebuilding ${VFILE}o; $DIR/$VOFILE is older"
        fi
        break
      fi
    done
    if [ -z "$FOUND" ]; then
      echo "WARNING: Could not find $VOFILE, which $VFILE depends on"
    fi
  )
  done
done

popd 1>/dev/null


==> etc/make-library-dep-graphs.sh <==
#!/usr/bin/env bash
DIR="$( cd "$( dirname "${BASH_SOURCE[0]}" )" && pwd )"
SELF="$(readlink -f "${BASH_SOURCE[0]}")"

#set -x

cd "$DIR/.."

# update makefile if we're newer
if [ "$SELF" -nt "$DIR/../Makefile.librarydepgraphs" ] || [ "$DIR"/coq-scripts/depgraphs/library/make-makefile.sh -nt "$DIR/../Makefile.librarydepgraphs" ]
then
   echo "Making makefile"
   # colors for directories come from the list at http://hackage.haskell.org/package/graphviz-2999.13.0.3/docs/Data-GraphViz-Attributes-Colors-X11.html#t:X11Color
   bash "$DIR"/coq-scripts/depgraphs/library/make-makefile.sh "$DIR"/../Makefile.librarydepgraphs -t Fiat -R Fiat=src -R ADTExamples=examples \
    -c src/ADT/=SkyBlue \
    -c src/ADTNotation/=MistyRose \
    -c src/ADTRefinement/BuildADTRefinements/=Sienna1 \
    -c src/ADTRefinement/Refinements/=LightSalmon \
    -c src/ADTRefinement/=Orange \
    -c src/Computation/Refinements/=Indigo \
    -c src/Computation/=Navy \
    -c src/QueryStructure/QuerySpecs/=Maroon \
    -c src/QueryStructure/Refinements/Bags/=HotPink \
    -c src/QueryStructure/Refinements/FMapImplementation/=LightCoral \
    -c src/QueryStructure/Refinements/BagADT/=DeepPink \
    -c src/QueryStructure/Refinements/ListImplementation/=LightPink \
    -c src/QueryStructure/Refinements/=Orchid \
    -c src/QueryStructure/=Magenta \
    -c src/FiniteSetADTs/=RoyalBlue1 \
    -c src/Common/=Turquoise1 \
    -c src/Parsers/=Purple \
    -c src/=Red \
    -c examples/ADTExamples/=LimeGreen \
    -c examples/CacheADT/=YellowGreen \
    -c examples/=LawnGreen

   rm -f "$DIR/../library.svg" "$DIR/../library.dot"
fi

cd "$DIR/.."
HASKELL="runhaskell"
if [ -d ".cabal-sandbox" ]
then
    for i in .cabal-sandbox/*.conf*
    do
	HASKELL="$HASKELL -package-conf=$i"
    done
fi
make -f Makefile.librarydepgraphs library.deps library.dot library.svg HASKELL="$HASKELL"


==> src/Narcissus/Examples/NetworkStack/bench.sh <==
#!/usr/bin/env sh
ocamlopt -config
cp ../../../../Fiat4Mirage.ml ./
rm -f Fiat4Mirage.mli
ocamlfind ocamlopt -p -g -linkpkg -thread -package cstruct -package core -package core_bench Int64Word.ml ArrayVector.ml CstructBytestring.ml OCamlNativeInt.ml Fiat4Mirage.ml bench.ml -o fiat4mirage-bench || exit 1
time ./fiat4mirage-bench -width 2000 -quota 5 -ci-absolute +time
#short, tall, line, blank or column


==> src/Narcissus/Examples/NetworkStack/benchmarks/gen.py <==
#!/usr/bin/env python3
"""
Rebuild microbenchmarks.ml.

The generated file uses Core_bench to measure execution times for all supported
encoders and decoders.
"""

from binascii import unhexlify
from scapy.all import Ether, IP, TCP, UDP, ARP, raw

def read_payload(path):
    with open(path, mode="rb") as payload:
        return payload.read()

CAP_ARP_REQUEST = unhexlify(
    b"4851b70e985950c7bf3edacd0806000108000604000150c7bf3edacdc0a8010100000000"
    b"0000c0a8016d")

CAP_ARP_RESPONSE = unhexlify(
    b"50c7bf3edacd4851b70e9859080600010800060400024851b70e9859c0a8016d50c7bf3e"
    b"dacdc0a80101")

CAP_DNS_REQUEST = unhexlify(
    b"50c7bf3edacd4851b70e9859080045000039c72140004011efd3c0a8016dc0a80101863e"
    b"00350025fa922b7101000001000000000000076578616d706c6503636f6d0000010001")

CAP_DNS_RESPONSE = unhexlify(
    b"4851b70e985950c7bf3edacd080045000049cea740004011e83dc0a80101c0a8016d0035"
    b"863e0035ab6c2b7181800001000100000000076578616d706c6503636f6d0000010001c0"
    b"0c0001000100008ee000045db8d822")

CAP_NTP_REQUEST = unhexlify(
    b"50c7bf3edacd4851b70e985908004500004c2a5b40004011688cc0a8016d84a36101007b"
    b"007b0038d55de30003fa0001000000010000000000000000000000000000000000000000"
    b"00000000000000000000def16724e92b6b31")

CAP_NTP_RESPONSE = unhexlify(
    b"4851b70e985950c7bf3edacd08004520004c82ec0000361159db84a36101c0a8016d007b"
    b"007b0038f7da1c010de300000010000000204e495354def166cb00000000def16724e92b"
    b"6b31def16724f15e9d2adef16724f15ea6fb")

CAP_HTTP_REQUEST = unhexlify(
    b"50c7bf3edacd4851b70e985908004500007f1bf1400040064369c0a8016d976581a4902a"
    b"0050137d78f1f36f442f801800e51dd800000101080ae46e028950ce296e474554202f20"
    b"485454502f312e310d0a486f73743a206e7974696d65732e636f6d0d0a557365722d4167"
    b"656e743a206375726c2f372e34372e300d0a4163636570743a202a2f2a0d0a0d0a")

CAP_HTTP_RESPONSE = unhexlify(
    b"4851b70e985950c7bf3edacd0800452001666d5f40003b06f5f3976581a4c0a8016d0050"
    b"902af36f442f137d793c80180037210100000101080a50ce2973e46e0289485454502f31"
    b"2e3120333031204d6f766564205065726d616e656e746c790d0a5365727665723a205661"
    b"726e6973680d0a52657472792d41667465723a20300d0a436f6e74656e742d4c656e6774"
    b"683a20300d0a4c6f636174696f6e3a2068747470733a2f2f7777772e6e7974696d65732e"
    b"636f6d2f0d0a4163636570742d52616e6765733a2062797465730d0a446174653a205468"
    b"752c203132204a756c20323031382030313a34363a313920474d540d0a582d5365727665"
    b"642d42793a2063616368652d626f73383233302d424f530d0a582d43616368653a204849"
    b"540d0a582d43616368652d486974733a20300d0a582d4672616d652d4f7074696f6e733a"
    b"2044454e590d0a436f6e6e656374696f6e3a20636c6f73650d0a582d4150492d56657273"
    b"696f6e3a20462d300d0a0d0a")

BENCHMARKS = [
    ("ARP",
     [("Request", Ether(CAP_ARP_REQUEST), ["Ether", "ARP"]),
      ("Response", Ether(CAP_ARP_RESPONSE), ["Ether", "ARP"])]),
    ("HTTP",
     [("Request", Ether(CAP_HTTP_REQUEST), ["Ether", "IP", "TCP"]),
      ("Response", Ether(CAP_HTTP_RESPONSE), ["Ether", "IP", "TCP"])]),
    ("NTP",
     [("Request", Ether(CAP_NTP_REQUEST), ["Ether", "IP", "UDP"]),
      ("Response", Ether(CAP_NTP_RESPONSE), ["Ether", "IP", "UDP"])])
]

LAYERS = {"Ether": Ether, "ARP": ARP, "IP": IP, "TCP": TCP, "UDP": UDP}

def fmtarray(nums):
    TEMPLATE = "CstructBytestring.of_array (Array.map Int64Word.of_int [|{}|])"
    return TEMPLATE.format(";".join(str(num) for num in nums))

def fmtip(ip):
    return fmtarray(ip.split("."))

def mktestname(protocol, direction, layer, kind, length):
    return "{}_{}_{}_{}_{}".format(protocol, direction, layer, kind, length).lower()

def ocaml_hexdump(bs):
    return "".join(r"\x{:02x}".format(b) for b in bs)

SZ = 4096
def mkenc(inputname, packet, layer):
    out = "(CstructBytestring.of_cstruct buf)"
    if layer is Ether:
        return "Fiat4Mirage.fiat_ethernet_encode {} {} {}".format(SZ, inputname, out)
    elif layer is ARP:
        return "Fiat4Mirage.fiat_arp_encode {} {} {}".format(SZ, inputname, out)
    elif layer is IP:
        return "Fiat4Mirage.fiat_ipv4_encode {} {} {}".format(SZ, inputname, out)
    elif layer is TCP:
        return "Fiat4Mirage.fiat_tcp_encode {} {} ({}) ({}) (Int64Word.of_int {}) {}".format(
            SZ, inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), len(packet[TCP]), out)
    elif layer is UDP:
        return "Fiat4Mirage.fiat_udp_encode {} {} ({}) ({}) (Int64Word.of_int {}) {}".format(
            SZ, inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), len(packet[UDP]), out)
    else:
        raise ValueError("Unexpected layer {}".format(layer))

def mkdec(inputname, packet, layer):
    length = len(packet[layer])
    if layer is Ether:
        return "Fiat4Mirage.fiat_ethernet_decode {} {} {}".format(length, inputname, length)
    elif layer is ARP:
        return "Fiat4Mirage.fiat_arp_decode {} {}".format(length, inputname)
    elif layer is IP:
        return "Fiat4Mirage.fiat_ipv4_decode {} {}".format(length, inputname)
    elif layer is TCP:
        return "Fiat4Mirage.fiat_tcp_decode {} {} ({}) ({}) (Int64Word.of_int {})".format(
            length, inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), length)
    elif layer is UDP:
        return "Fiat4Mirage.fiat_udp_decode {} {} ({}) ({}) (Int64Word.of_int {})".format(
            length, inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), length)
    else:
        raise ValueError("Unexpected layer {}".format(layer))

LETDEF_BYTESTRING_TEMPLATE = '''let {} = {}'''
def mkletdef_bytestring(letname, subpacket):
    return LETDEF_BYTESTRING_TEMPLATE.format(letname, fmtarray(raw(subpacket)))

LETDEF_PACKET_TEMPLATE = '''let {} = must ({})'''
def mkletdef_packet(letname, bytestring_name, packet, layer):
    decexpr = mkdec(bytestring_name, packet, layer)
    return LETDEF_PACKET_TEMPLATE.format(letname, decexpr)

BENCHMARK_TEMPLATE = '''\
    Bench.Test.create ~name:"{}"
      (fun () -> ignore (must ({})))\
'''
def mkbench(testname, inputname, kind, packet, layer):
    benchexpr = (mkenc if kind == "encode" else mkdec)(inputname, packet, layer)
    return BENCHMARK_TEMPLATE.format(testname, benchexpr)

MAIN_TEMPLATE = '''\
open Core_bench.Std
open Fiat4Mirage

let buf = Cstruct.create {}
let must = function Some x -> x | None -> failwith "Unexpected: 'None'"

{}

let () =
  Core.Command.run (Bench.make_command [
{}
  ])
'''
def main():
    definitions, benchmarks = [], []
    for protocol, packets in BENCHMARKS:
        for direction, packet, layernames in packets:
            for layername in layernames:
                layer = LAYERS[layername]
                length = len(raw(packet[layer]))
                enc_name = mktestname(protocol, direction, layername, "encode", length)
                dec_name = mktestname(protocol, direction, layername, "decode", length)
                enc_inputname, dec_inputname = enc_name + "_input", dec_name + "_input"
                definitions.append(mkletdef_bytestring(dec_inputname, packet[layer]))
                definitions.append(mkletdef_packet(enc_inputname, dec_inputname, packet, layer))
                benchmarks.append(mkbench(enc_name, enc_inputname, "encode", packet, layer))
                benchmarks.append(mkbench(dec_name, dec_inputname, "decode", packet, layer))
    with open("microbenchmarks.ml", mode="w") as f:
        f.write(MAIN_TEMPLATE.format(SZ, "\n\n".join(definitions), ";\n".join(benchmarks)))

if __name__ == '__main__':
    main()


==> src/Narcissus/Examples/NetworkStack/benchmarks/genv.py <==
#!/usr/bin/env python3
"""Generate a .v file with tests for various supported protocols."""

from binascii import unhexlify
from scapy.all import Ether, IP, TCP, UDP, ARP, raw

def read_payload(path):
    with open(path, mode="rb") as payload:
        return payload.read()

CAP_ARP_REQUEST = unhexlify(
    b"4851b70e985950c7bf3edacd0806000108000604000150c7bf3edacdc0a8010100000000"
    b"0000c0a8016d")

CAP_ARP_RESPONSE = unhexlify(
    b"50c7bf3edacd4851b70e9859080600010800060400024851b70e9859c0a8016d50c7bf3e"
    b"dacdc0a80101")

CAP_DNS_REQUEST = unhexlify(
    b"50c7bf3edacd4851b70e9859080045000039c72140004011efd3c0a8016dc0a80101863e"
    b"00350025fa922b7101000001000000000000076578616d706c6503636f6d0000010001")

CAP_DNS_RESPONSE = unhexlify(
    b"4851b70e985950c7bf3edacd080045000049cea740004011e83dc0a80101c0a8016d0035"
    b"863e0035ab6c2b7181800001000100000000076578616d706c6503636f6d0000010001c0"
    b"0c0001000100008ee000045db8d822")

CAP_NTP_REQUEST = unhexlify(
    b"50c7bf3edacd4851b70e985908004500004c2a5b40004011688cc0a8016d84a36101007b"
    b"007b0038d55de30003fa0001000000010000000000000000000000000000000000000000"
    b"00000000000000000000def16724e92b6b31")

CAP_NTP_RESPONSE = unhexlify(
    b"4851b70e985950c7bf3edacd08004520004c82ec0000361159db84a36101c0a8016d007b"
    b"007b0038f7da1c010de300000010000000204e495354def166cb00000000def16724e92b"
    b"6b31def16724f15e9d2adef16724f15ea6fb")

CAP_HTTP_REQUEST = unhexlify(
    b"50c7bf3edacd4851b70e985908004500007f1bf1400040064369c0a8016d976581a4902a"
    b"0050137d78f1f36f442f801800e51dd800000101080ae46e028950ce296e474554202f20"
    b"485454502f312e310d0a486f73743a206e7974696d65732e636f6d0d0a557365722d4167"
    b"656e743a206375726c2f372e34372e300d0a4163636570743a202a2f2a0d0a0d0a")

CAP_HTTP_RESPONSE = unhexlify(
    b"4851b70e985950c7bf3edacd0800452001666d5f40003b06f5f3976581a4c0a8016d0050"
    b"902af36f442f137d793c80180037210100000101080a50ce2973e46e0289485454502f31"
    b"2e3120333031204d6f766564205065726d616e656e746c790d0a5365727665723a205661"
    b"726e6973680d0a52657472792d41667465723a20300d0a436f6e74656e742d4c656e6774"
    b"683a20300d0a4c6f636174696f6e3a2068747470733a2f2f7777772e6e7974696d65732e"
    b"636f6d2f0d0a4163636570742d52616e6765733a2062797465730d0a446174653a205468"
    b"752c203132204a756c20323031382030313a34363a313920474d540d0a582d5365727665"
    b"642d42793a2063616368652d626f73383233302d424f530d0a582d43616368653a204849"
    b"540d0a582d43616368652d486974733a20300d0a582d4672616d652d4f7074696f6e733a"
    b"2044454e590d0a436f6e6e656374696f6e3a20636c6f73650d0a582d4150492d56657273"
    b"696f6e3a20462d300d0a0d0a")

BENCHMARKS = [
    ("ARP",
     [("Request", Ether(CAP_ARP_REQUEST), ["Ether", "ARP"]),
      ("Response", Ether(CAP_ARP_RESPONSE), ["Ether", "ARP"])]),
    ("HTTP",
     [("Request", Ether(CAP_HTTP_REQUEST), ["Ether", "IP", "TCP"]),
      ("Response", Ether(CAP_HTTP_RESPONSE), ["Ether", "IP", "TCP"])]),
    ("NTP",
     [("Request", Ether(CAP_NTP_REQUEST), ["Ether", "IP", "UDP"]),
      ("Response", Ether(CAP_NTP_RESPONSE), ["Ether", "IP", "UDP"])])
]

LAYERS = {"Ether": Ether, "ARP": ARP, "IP": IP, "TCP": TCP, "UDP": UDP}

def fmtarray(nums):
    return "Vector.map (@natToWord 8) [{}]".format(";".join(map(str, nums)))

def fmtip(ip):
    return fmtarray(ip.split("."))

def mktestname(protocol, direction, layer, kind, length):
    return "{}_{}_{}_{}_{}".format(protocol, direction, layer, kind, length).lower()

def ocaml_hexdump(bs):
    return "".join(r"\x{:02x}".format(b) for b in bs)

def mkenc(inputname, length, packet, layer):
    out = "(FreshBuffer {} buf)".format(length)
    if layer is Ether:
        return "fiat_ethernet_encode {} {}".format(inputname, out)
    elif layer is ARP:
        return "fiat_arp_encode {} {}".format(inputname, out)
    elif layer is IP:
        return "fiat_ipv4_encode {} {}".format(inputname, out)
    elif layer is TCP:
        return "fiat_tcp_encode {} ({}) ({}) (natToWord 16 {}) {}".format(
            inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), len(packet[TCP]), out)
    elif layer is UDP:
        return "fiat_udp_encode {} ({}) ({}) (natToWord 16 {}) {}".format(
            inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), len(packet[UDP]), out)
    else:
        raise ValueError("Unexpected layer {}".format(layer))

def mkdec(inputname, length, packet, layer):
    if layer is Ether:
        return "fiat_ethernet_decode {} {}".format(inputname, length)
    elif layer is ARP:
        return "fiat_arp_decode {}".format(inputname)
    elif layer is IP:
        return "fiat_ipv4_decode {}".format(inputname)
    elif layer is TCP:
        return "fiat_tcp_decode {} ({}) ({}) (natToWord 16 {})".format(
            inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), length)
    elif layer is UDP:
        return "fiat_udp_decode {} ({}) ({}) (natToWord 16 {})".format(
            inputname,
            fmtip(packet[IP].src), fmtip(packet[IP].dst), length)
    else:
        raise ValueError("Unexpected layer {}".format(layer))

LETDEF_BYTESTRING_TEMPLATE = '''Definition {} :=
  Eval compute in {}.'''
def mkletdef_bytestring(letname, subpacket):
    return LETDEF_BYTESTRING_TEMPLATE.format(letname, fmtarray(raw(subpacket)))

LETDEF_PACKET_TEMPLATE = '''Definition {} :=
  Eval compute in (must ({}) I).'''
def mkletdef_packet(letname, bytestring_name, packet, layer):
    decexpr = mkdec(bytestring_name, len(packet[layer]), packet, layer)
    return LETDEF_PACKET_TEMPLATE.format(letname, decexpr)

BENCHMARK_TEMPLATE = '''\
(* {} *)
Compute (must ({}) I).\
'''
def mkbench(testname, inputname, kind, length, packet, layer):
    benchexpr = (mkenc if kind == "encode" else mkdec)(inputname, length, packet, layer)
    return BENCHMARK_TEMPLATE.format(testname, benchexpr)

MAIN_TEMPLATE = '''\
Require Import Fiat.Narcissus.Examples.NetworkStack.TestInfrastructure.

Definition buf := MakeBuffer 4096.

{}

{}
'''
def main():
    definitions, benchmarks = [], []
    for protocol, packets in BENCHMARKS:
        for direction, packet, layernames in packets:
            for layername in layernames:
                layer = LAYERS[layername]
                length = len(raw(packet[layer]))
                enc_name = mktestname(protocol, direction, layername, "encode", length)
                dec_name = mktestname(protocol, direction, layername, "decode", length)
                enc_inputname, dec_inputname = enc_name + "_input", dec_name + "_input"
                definitions.append(mkletdef_bytestring(dec_inputname, packet[layer]))
                definitions.append(mkletdef_packet(enc_inputname, dec_inputname, packet, layer))
                benchmarks.append(mkbench(enc_name, enc_inputname, "encode", length, packet, layer))
                benchmarks.append(mkbench(dec_name, dec_inputname, "decode", length, packet, layer))
    with open("../Microbenchmarks.v", mode="w") as f:
        f.write(MAIN_TEMPLATE.format("\n\n".join(definitions), "\n\n".join(benchmarks)))

if __name__ == '__main__':
    main()


==> src/Narcissus/Examples/NetworkStack/benchmarks/microbenchmarks.sh <==
#!/usr/bin/env sh
date
ocamlopt -config
./gen.py
cd ..
cp ../../../../Fiat4Mirage* ./
rm -f Fiat4Mirage.mli
ocamlfind ocamlopt -linkpkg -thread -package cstruct -package core -package core_bench Int64Word.ml ArrayVector.ml CstructBytestring.ml OCamlNativeInt.ml Fiat4Mirage.ml benchmarks/microbenchmarks.ml -o microbenchmarks || exit 1
./microbenchmarks -save -quota 60 -width 2000 -ci-absolute +time
mv ./*.txt benchmarks/outputs


==> src/Narcissus/Examples/NetworkStack/benchmarks/plot.py <==
#!/usr/bin/env python3
"""
Parse and plot the output of microbenchmarks.ml

Because of a bug in Core_bench, this script must deal with prettified output
(requesting raw output crashes Core_bench).  It expects a series of
'│'-separated values, with one input line per test.
"""

import argparse
from collections import OrderedDict
from matplotlib import pyplot, rcParams, patches
import mpl_toolkits.axisartist as axisartist

def parsetime(time):
    if time.endswith("ns"):
        return float(time.replace("_", "")[:-2]) / 1000 # µs
    else:
        raise ValueError(time)

def readline(line):
    line = line.strip()
    fields = (s.strip() for s in line.split("│"))
    _, name, _r2, time, ci, *_ = fields
    ci_low, ci_high = (parsetime(t) for t in ci.split(" "))
    time = parsetime(time)
    return name, time, ci_low, ci_high

def readbench(fname):
    with open(fname) as f:
        return [readline(line) for line in f]

def groupbench(bench):
    grouped = OrderedDict()
    for testname, time, ci_low, ci_high in bench:
        name, direction, proto, kind, size = testname.split("_")
        grouped.setdefault(
            name, OrderedDict()).setdefault(
                direction, OrderedDict()).setdefault(
                    kind, (size, []))[1].append((proto, time, ci_low, ci_high))
    return grouped

HEX = OrderedDict((("yellow", ("#fce94f", "#edd400", "#c4a000")),
                   ("orange", ("#fcaf3e", "#f57900", "#ce5c00")),
                   ("brown",  ("#e9b96e", "#c17d11", "#8f5902")),
                   ("green",  ("#8ae234", "#73d216", "#4e9a06")),
                   ("blue",   ("#729fcf", "#3465a4", "#204a87")),
                   ("purple", ("#ad7fa8", "#75507b", "#5c3566")),
                   ("red",    ("#ef2929", "#cc0000", "#a40000")),
                   ("grey",   ("#eeeeec", "#d3d7cf", "#babdb6")),
                   ("black",  ("#888a85", "#555753", "#2e3436"))))

def plotbench(grouped):
    linum = 0
    colors = OrderedDict([("ether", "orange"),
                          ("arp",   "yellow"),
                          ("ip",    "green"),
                          ("tcp",   "blue"),
                          ("udp",   "purple")])
    labels = OrderedDict([("ether", "Ethernet header"),
                          ("arp",   "ARP header & payload"),
                          ("ip",    "IPv4 header"),
                          ("tcp",   "TCP header & payload"),
                          ("udp",   "UDP header & payload")])

    rcParams.update({
        "font.size": 9,
        "legend.fontsize": 8,
        "font.family": "Fira Mono",
        "axes.titlesize": "medium",
        "xtick.labelsize": "small",
        "ytick.labelsize": "small",
        # "text.usetex": True,
        # "text.latex.unicode": True,
        "savefig.bbox": "tight",
        "savefig.pad_inches": 0.05
    })

    ylabels = []
    fig = pyplot.figure(1, figsize=(4, 3.5))
    fig.subplots_adjust(left=0.5, hspace=0.7)
    ax = axisartist.Subplot(fig, 111)
    fig.add_subplot(ax)

    for name, g in grouped.items():
        ylabels.append(name.upper())
        for direction, g in g.items():
            ylabels.append(" " + direction)
            for kind, (size, measurements) in g.items():
                ylabels.append("  {} ({}b)".format(kind, size))
                offsety = 0
                width = 0.8
                linum = len(ylabels) - 1
                for proto, y, dylow, dyhigh in measurements:
                    color = HEX[colors[proto]]
                    pyplot.barh(-linum - width / 2, [y], width, left=[offsety],
                                color=color[0], edgecolor=color[2], linewidth=0.5, label=proto)
                    offsety += y

    # pyplot.yticks([-n for n in range(len(ylabels))], ylabels)
    ax.set_ylim((-len(ylabels), 0))
    ax.set_xlim((0, 25))
    ax.set_yticks([-n for n in range(len(ylabels))])
    ax.set_yticklabels(ylabels)
    ax.set_xlabel("Single-packet processing time (µs)")
    ax.axis["left"].major_ticklabels.set_ha("left")
    ax.axis["left"].major_ticks.set_visible(False)
    ax.tick_params(axis="y", length=0)
    ax.tick_params(axis=u'both', which=u'both', length=0)

    legend_patches = [patches.Patch(facecolor=HEX[color][0],
                                    edgecolor=HEX[color][2],
                                    label=labels[proto])
                      for proto, color in colors.items()]
    pyplot.legend(handles=legend_patches, loc="upper right", fontsize=8)

    return fig

def parse_arguments():
    parser = argparse.ArgumentParser(description='Plots results of running Core_bench')
    parser.add_argument("fname")
    return parser.parse_args()

def main():
    args = parse_arguments()
    bench = readbench(args.fname)
    grouped = groupbench(bench)
    fig = plotbench(grouped)
    fig.tight_layout()
    pyplot.savefig(args.fname + ".pdf")
    from pprint import pprint
    pprint(grouped)

if __name__ == '__main__':
    main()

